X-ray sources in globular clusters of other galaxies

A large number of X-ray sources in globular clusters of galaxies other than the Milky Way has been found with Chandra. We discuss three issues relating to these sources. The X-ray luminosity function (XLF) of the sources in globular clusters of M31 is marginally compatible with the XLF of globular clusters of the Milky Way. The individual XLFs of a dozen elliptical galaxies, after correction for incompleteness, are compatible with one another and show no break; however, the XLF found by adding the individual XLFs of elliptical galaxies has a break at L_x about 5x10(38) ergs/s. For the moment there is no evidence for a difference between the XLFs of sources inside and outside globular clusters of elliptical galaxies. It is not (yet?) possible to decide which fraction of low-mass X-ray binaries in elliptical galaxies outside globular clusters have formed inside globular clusters.

==> cefm31.f <==
       program compgf
c
c compares globular cluster luminosity distribution of 
c  X-ray sources in globular clusters of galaxy and M31
c and plots cumulative X-ray function of M87 sources
       parameter (nmw=8, nm = 25, np=96)
       real xmw(nmw),xm(nm),xl(np),xg(np),xng(np)
       character*14 tprob,tprob2
c X-ray luminosities galaxy from verbunt et al.\ 1995
c  limited to log Lx(0.5-2.5keV) = 35.5
       data xmw/35.71,36.11,37.30,35.95,35.67,35.95,35.85,
     .  35.98/
c from Di Stefano et al.\ 2002, table 3; only those in ROSAT range
       data xm/.08,.08,.11,.13,.17,.26,.27,.28,.31,.44,
     .  .71,.74,.85,.91,1.09,1.17,1.83,1.83,2.18,2.68,2.79,
     .  4.69,8.43,11.97,29.94/
c X-ray luminosities form Jordan et al. + globulars - outside globulars
       data xl/-2.74,3.9,-28.49,-5.47,5.47,32.65,7.39,-66.86,-12.26,
     .  4.49,-6.77,7.48,2.75,-4.19,4.66,-6.11,9.71,-5.35,-6.17,26.27,
     .  6.36,-4.12,20.62,5.50,4.79,9.33,7.48,4.71,6.70,6.82,-11.19,
     .  -5.08,-6.37,-20.10,10.89,-12.80,-6.25,9.93,48.31,10.51,6.85,
     .  5.14,6.32,7.72,6.57,13.31,22.81,-18.66,-23.27,13.48,-13.52,
     .  3.82,5.87,109.47,17.05,36.62,5.14,21.12,31.70,-3.27,-11.73,
     .  24.77,14.97,33.50,7.84,7.82,-25.75,4.29,-69.31,-9.04,4.77,
     .  -7.49,-3.94,-5.49,10.06,-5.40,-6.07,39.40,-5.44,-3.99,6.51,
     .  10.07,-2.67,10.12,-4.65,-5.98,11.20,-4.05,-16.63,5.23,5.31,
     .  15.35,11.79,15.95,7.39,-8.93/

c first convert linear M31 numbers to logarithm and ROSAT range
c  Delta log Lx = -0.34 from 0.3-7 to 0.5-2.5 for spectrum
c  assumed by Di Stefano et al powerlaw index 0.7, Nh=10(21)
       do i=1,nm
        xm(i) = 37.0 + alog10(xm(i)) - 0.34
       enddo

c check whether distributions are the same
       call kstwo(xmw,nmw,xm,nm,d,prob)
       write(6,*)'maximum distance is: ',d
       write(6,*)'probability is:      ',prob
       write(tprob,101)prob
 101   format('Q\\dKS\\u=',f4.2)
c convert M87 fluxes to log Lx and separate globs & outside
        kg=0
        kng=0
        do i=1,np
         if(xl(i).gt.0.0)then
          kg=kg+1
          xg(kg)=37.0+alog10(xl(i))
         else
          kng=kng+1
          xng(kng)=37.0+alog10(-xl(i))
         endif
        enddo
        write(6,*)kg,' sources in globular clusters'
        write(6,*)kng,' sources outside clusters'
        call sort(kg,xg)
        call sort(kng,xng)
        call kstwo(xg,kg,xng,kng,d,prob)
       write(6,*)'maximum distance is: ',d
       write(6,*)'probability is:      ',prob
       write(tprob2,101)prob

       write(6,*)'for plot on screen, type 1'
       read(5,*)iscr
       if(iscr.eq.1)then
        call pgbegin(0,'/xwin',1,1)
       else
        call pgbegin(0,'/ps',1,1)
        call pgslw(2)
       endif
       call pgvport(0.1,0.49,0.19,0.69)
       call pgwindow(35.5,38.4,0.0,1.0)
       call pgbox('BCTSN',0.0,0,'BCTSN',0.0,0)
       call pgmtext('T',0.5,0.5,0.5,'Milky Way and M31')
       call pgmtext('B',2.1,0.5,0.5,
     .    'log L\\d0.5-2.5\\u (erg s\\u-1\\d)')
       call pgmtext('L',2.0,0.5,0.5,'N(>L)/N')
       call rhist(nmw,xmw)
       call pgsls(4)
       call rhist(nm,xm)
       call pgsls(1)
       call pgtext(37.5,0.7,tprob)
       call line(37.4,0.9,37.6,0.9)
       call pgtext(37.7,0.88,'MW GC')
       call pgsls(4)
       call line(37.4,0.8,37.6,0.8)
       call pgsls(1)
       call pgtext(37.7,0.78,'M31 GC')

       call pgvport(0.56,0.95,0.19,0.69)
       call pgwindow(37.4,39.1,0.0,1.0)
       call pgbox('BCTSN',0.0,0,'BCTSN',0.0,0)
       call pgmtext('T',0.5,0.5,0.5,'X-ray sources with M87')
       call pgmtext('B',2.1,0.5,0.5,
     .    'log L\\d0.3-10\\u (erg s\\u-1\\d)')
       call pgmtext('L',2.0,0.5,0.5,'N(>L)/N')
       call pgtext(38.5,0.7,tprob2)
       call line(38.45,0.9,38.6,0.9)
       call pgtext(38.65,0.88,'M87 GC')
       call pgsls(4)
       call line(38.45,0.8,38.6,0.8)
       call pgsls(1)
       call pgtext(38.65,0.78,'M87 nGC')
       call rhist(kg,xg)
       call pgsls(4)
       call rhist(kng,xng)
       call pgend
       end

       subroutine rhist(np,xp)
       real xp(np),xpl(2*np+2),ypl(2*np+2)
       k=0
       dy = 1./float(np)
       do i=1,np
         k=k+1
         xpl(k) = xp(np+1-i)
         ypl(k) = (i-1)*dy
         k=k+1
         xpl(k)=xpl(k-1)
         ypl(k)=ypl(k-1)+dy
        enddo
        k=k+1
        xpl(k)=xpl(k-1)-0.1
        ypl(k)=ypl(k-1)
c        write(6,100)(xpl(kl),kl=1,k)
 100    format(10f8.2)
        call pgline(k,xpl,ypl)
       end

       subroutine line(x1,y1,x2,y2)
       real xpl(2),ypl(2)
       xpl(1)=x1
       xpl(2)=x2
       ypl(1)=y1
       ypl(2)=y2
       call pgline(2,xpl,ypl)
       end
  


==> kimfab.f <==
       program kimfab

c plots added X-ray luminosity function derived by
c   Kim Fabbiano 2004 for elliptical galaxies
c   and correlation between L_x and M_K
       parameter (ng=14)
       real x(15),y(15),yup(15),ydo(15),yth(15)
       real dist(ng),xlum(ng),km(ng),sg(ng)
       data dist/29.,28.,2*19.9,29.,11.,7*17.,12./
       data sg/99.,1.,2.5,8.6,99.,1.1,6.3,2.4,99.,
     .   3.9,5.5,6.5,6.0,4.4/
       data xlum/3.80,3.46,4.94,9.23,8.64,0.63,3.04,3.02,
     .  1.51,8.20,1.35,3.08,8.01,1.81/
        data km/6.9,7.4,5.7,6.4,6.9,6.4,6.8,6.3,6.3,5.5,6.9,
     .    6.6,5.8,6.5/
       do i=1,ng
        xlum(i)=40.+alog10(xlum(i))
        km(i) = km(i)+5.-5*(6.+alog10(dist(i)))
       enddo
 
       open(unit=20,file='kf.data',status='old')
       do i=1,15
        read(20,*)xa,y(i)
        read(20,*)xb,yup(i)
        read(20,*)xc,ydo(i)
        x(i)=0.3333333*(xa+xb+xc)+37.0
       enddo
       do i=1,15
        read(20,*)xa,yth(i)
       enddo

c open plotting
       write(6,*)'screen? type 1'
       read(5,*)iscr
       if(iscr.eq.1)then
        call pgbegin(0,'/xwin',1,1)
        call pgsci(1)
       else
        call pgbegin(0,'/ps',1,1)
       endif
       call pgslw(2)
c first plot: XLF
       call pgvport(0.1,0.49,0.30,0.69)
       call pgwindow(37.7,39.7,0.7,2.6)
       call pgsch(1.0)
       call pgbox('BCTS',0.0,0,'BCNTS',0.0,0)
       call pgmtext('T',0.5,0.5,0.5,'XLF elliptical galaxies')
       call pgmtext('L',2.0,0.5,0.5,'log N\\dcorr\\u(L\\dx\\u)')
 
       call pgpoint(15,x,y,17)
c theoretische lijn: ongelijke bin-breedtes...
       do i=1,15
        if(i.eq.15)then
         xr = 2*x(15)-xr
        else
         xr = 0.5*(x(i+1)+x(i))
        endif
        if(i.eq.1)then
         xl = 2*x(1)-xr
        else
         xl = 0.5*(x(i)+x(i-1))
        endif
        call line(xl,yth(i),xr,yth(i))
        if(i.lt.15)call line(xr,yth(i),xr,yth(i+1))
       enddo 
       do i=1,15
        call line(x(i),yup(i),x(i),ydo(i))
       enddo
       call pgvport(0.1,0.49,0.19,0.29)
       call pgwindow(37.7,39.7,-2.5,2.5)
       call pgbox('BCNTS',0.0,0,'BCNTS',0.0,0)
       call pgmtext('B',2.1,0.5,0.5,'log L\\dx')
       call pgmtext('L',2.0,0.5,0.5,'\\gDN/\\gs')
       do i=1,15
        read(20,*)xa,y(i)
        read(20,*)xb,yup(i)
        read(20,*)xc,ydo(i)
       enddo
       call pgpoint(15,x,y,17)
       do i=1,15
        call line(x(i),yup(i),x(i),ydo(i))
       enddo
       call line(37.7,0.0,39.6,0.0)
c second plot: Lx vs M_k
       call pgvport(0.57,0.96,0.19,0.69)
       call pgwindow(-23.6,-25.98,39.6,41.2)
       call pgbox('BCNTS',0.0,0,'BCNTS',0.0,0)
       call pgmtext('T',0.5,0.5,0.5,'elliptical galaxies')
       call pgmtext('L',2.2,0.5,0.5,
     .   'log L\\d0.3-8 kev\\u(erg s\\u-1\\d)')
       call pgmtext('B',2.0,0.5,0.5,'M\\dK')
       do i=1,ng
        if(sg(i).gt.10.)then
         call pgsch(1.0)
         call pgpoint(1,km(i),xlum(i),17)
        else
         call pgsch(0.7+0.15*sg(i))
         call pgpoint(1,km(i),xlum(i),4)
        endif
       enddo
       call pgend
       end

 
       subroutine line(x1,y1,x2,y2)
       real xpl(2),ypl(2)
       xpl(1)=x1
       xpl(2)=x2
       ypl(1)=y1
       ypl(2)=y2
       call pgline(2,xpl,ypl)
       end
 


==> quik.f <==
       program quik
c plots mass and number neutron stars as function of slope of IMF
       real xpl(100),ypl(100),zpl(100)
c mass limits
        xd = 0.08
        xu = 80.
        xn = 8.
        xms = 0.8
        xmin = 2.1
        xmax = 2.8
        dx = (xmax-xmin)/99.

       call pgbegin(0,'/cp',1,1)
       call pgslw(2)
       call pgvport(0.1,0.49,0.19,0.69)
       call pgwindow(xmin,xmax,-1.0,2.1)
       call pgsch(1.0)
       call pgbox('BCNTS',0.0,0,'BCNTS',0.0,0)
       call pgsch(1.2)
       call pgmtext('L',1.9,0.5,0.5,'M\\di\\u/M\\dn')
       call pgmtext('B',2.0,0.5,0.5,'\\ga = slope of IMF')
        do i=1,100
         x = xmin+(i-1)*dx
         xpl(i)=x
         z = (xu**(2.-x)-xd**(2.-x))/(xms**(2.-x)-xd**(2.-x))
         zpl(i) = alog10(z)
        enddo
       call pgline(100,xpl,zpl)
       call line(xmin,0.0,xmax,0.0)
       call pgvport(0.6,0.99,0.19,0.69)
       call pgwindow(xmin,xmax,-3.0,-1.4)
       call pgsch(1.0)
       call pgbox('BCNTS',0.0,0,'BCNTS',0.0,0)
       call pgsch(1.2)
       call pgmtext('L',1.9,0.5,0.5,
     .    'log N\\dns\\u/M(M\\d\\(2281)\\u)')
       call pgmtext('B',2.0,0.5,0.5,'\\ga = slope of IMF')
c number neutron stars per initial mass
        do i=1,100
         x = xmin+(i-1)*dx
         xpl(i)=x
         y = (x-2)/(x-1)*(xu**(1.-x)-xn**(1.-x))/
     .          (xu**(2.-x)-xd**(2.-x))
         ypl(i) = alog10(y)
c        write(6,*)i,x,ypl(i)
        enddo
        call pgline(100,xpl,ypl)
c number neutron stars per unit mass now
        do i=1,100
         x = xpl(i)
         y = (x-2)/(x-1)*(xu**(1.-x)-xn**(1.-x))/
     .          (xms**(2.-x)-xd**(2.-x))
         ypl(i) = alog10(y)
        enddo
        call pgsls(2)
        call pgline(100,xpl,ypl)
       call pgsls(1)
c       call line(2.7,-2.,2.7,(-2.+alog10(3.)))
       call pgend
       end
  
       subroutine line(x1,y1,x2,y2)
       real xpl(2),ypl(2)
       xpl(1)=x1
       xpl(2)=x2
       ypl(1)=y1
       ypl(2)=y2
       call pgline(2,xpl,ypl)
       end
  

